Hardware and Software Optimizations for Accelerating Deep Neural Networks: Survey of Current Trends, Challenges, and the Road Ahead

Currently, Machine Learning (ML) is becoming ubiquitous in everyday life. Deep Learning (DL) is already present in many applications ranging from computer vision for medicine to autonomous driving of modern cars as well as other sectors in security, healthcare, and finance. However, to achieve impressive performance, these algorithms employ very deep networks, requiring a significant computational power, both during the training and inference time. A single inference of a DL model may require billions of multiply-and-accumulated operations, making the DL extremely compute- and energy-hungry. In a scenario where several sophisticated algorithms need to be executed with limited energy and low latency, the need for cost-effective hardware platforms capable of implementing energy-efficient DL execution arises. This paper first introduces the key properties of two brain-inspired models like Deep Neural Network (DNN), and Spiking Neural Network (SNN), and then analyzes techniques to produce efficient and high-performance designs. This work summarizes and compares the works for four leading platforms for the execution of algorithms such as CPU, GPU, FPGA and ASIC describing the main solutions of the state-of-the-art, giving much prominence to the last two solutions since they offer greater design flexibility and bear the potential of high energy-efficiency, especially for the inference process. In addition to hardware solutions, this paper discusses some of the important security issues that these DNN and SNN models may have during their execution, and offers a comprehensive section on benchmarking, explaining how to assess the quality of different networks and hardware systems designed for them.

==> Images/B_background_DNNs/models_script.py <==
import numpy as np 
import matplotlib
import matplotlib.pyplot as plt
from matplotlib import cm

matplotlib.rcParams['font.sans-serif'] = "Arial"
matplotlib.rcParams['font.size'] = 10


models = ["AlexNet",                                  #2012
           "VGG16",                                   #2014
           "Inception-V3", "GoogLeNet",               #2015
           "ResNet-152", "Inception-V4", "ResNet-50", #2016
           "ResNetXt-101(64x4d)", "DenseNet-161", "Xception", "MobileNet", "SqueezeNet", #2017
           "SeNet-154", "NasNet-A", "PNASNet-5",              #2018
           "EfficientNet-B7", "ResNeST-269",                  #2019
           "TResNet-XL"]                                      #2020
            
years = np.array([   2012,   2014,    2015, 2015,    2016, 2016, 2016,    2017, 2017, 2017, 2017, 2017,   2018, 2018, 2018,    2019,    2020, 2020])

acc_top1 = np.array([56.5,   74.400,  78.8, 69.80,   80.62, 80, 77.15,    80.9, 77.65, 79, 71.1, 42.5,    82.72, 82.7, 82.9,   84.4,    84.5, 84.3])

params = np.array([  60,     138,     24, 5,         60, 43, 26,          84, 28, 23, 3, 1,               115, 89, 86.1,       66,      111, 77])
params_markers = 10 * params


start = 0.0
stop = 0.8
number_of_lines= len(years)
cm_subsection = np.linspace(start, stop, number_of_lines) 

colors = [ cm.viridis(x) for x in cm_subsection ]

fig, ax = plt.subplots(figsize=(6, 3.2))
for i in range(0, len(models)): 
    ax.scatter(years[i], acc_top1[i], c=colors[i], s=params_markers[i], alpha=0.3, label=models[i])
# scatter = ax.scatter(years, acc_top1, c=colors, s=params_markers, alpha=0.3)

ax.grid(True)

ax.set_ylim(40, 90)
ax.set_xlim(2011.5, 2020.5)
ax.set_xlabel("Year")
ax.set_ylabel("Top-1 Accuracy on ImageNet (%)")

legend1 = ax.legend(loc="center left", bbox_to_anchor = (1,0.5), scatterpoints=1, fontsize=10, ncol=2)
for handle in legend1.legendHandles:
    handle.set_sizes([100.0])
    
ax.add_artist(legend1)
    
l1 = ax.scatter([],[], s=10, c=colors[1], alpha=0.3)
l2 = ax.scatter([],[], s=500,  c=colors[1], alpha=0.3)
l3 = ax.scatter([],[], s=1000, c=colors[1], alpha=0.3)

labels = ["1M", "50M", "100M"]

legend2 = ax.legend([l1, l2, l3], labels, frameon=True,  title='# of Parameters', scatterpoints = 1, loc = 'center right', bbox_to_anchor = (1, 0.4), labelspacing = 2, borderpad =1.5)

plt.tight_layout()
#plt.show()
fig.savefig('models_hor.pdf', bbox_inches='tight',pad_inches=0)
fig.savefig('models_hor.svg', bbox_inches='tight',pad_inches=0)

fig, ax = plt.subplots(figsize=(5, 3.2))
for i in range(0, len(models)): 
    ax.scatter(years[i], acc_top1[i], c=colors[i], s=params_markers[i], alpha=0.3, label=models[i])
# scatter = ax.scatter(years, acc_top1, c=colors, s=params_markers, alpha=0.3)

ax.grid(True)

ax.set_ylim(40, 90)
ax.set_xlim(2011.5, 2020.5)
ax.set_xlabel("Year")
ax.set_ylabel("Top-1 Accuracy on ImageNet (%)")

legend1 = ax.legend(loc="upper center", bbox_to_anchor = (0.5, -0.15), scatterpoints=1, fontsize=10, ncol=2)
for handle in legend1.legendHandles:
    handle.set_sizes([100.0])
    
ax.add_artist(legend1)
    
l1 = ax.scatter([],[], s=10, c=colors[1], alpha=0.3)
l2 = ax.scatter([],[], s=500,  c=colors[1], alpha=0.3)
l3 = ax.scatter([],[], s=1000, c=colors[1], alpha=0.3)

labels = ["1M", "50M", "100M"]

legend2 = ax.legend([l1, l2, l3], labels, frameon=True,  title='# of Parameters', scatterpoints = 1, loc = 'center right', bbox_to_anchor = (1, 0.4), labelspacing = 2, borderpad =1.5)

plt.tight_layout()
# plt.show()
fig.savefig('models_ver.pdf', bbox_inches='tight',pad_inches=0)
fig.savefig('models_ver.svg', bbox_inches='tight',pad_inches=0)

==> Images/D_HW_solutions_and_codesign/quantization_figure.m <==
clear all 
close all
clc

Nf = 2
Ni = 1
x = [-1.5:2^-15:1.5]; 
LB = - 2^(Ni-1)
UB = 2^(Ni-1)-2^(-Nf)

% truncation
rtz = floor(x .* 2^Nf) ./ 2^Nf; 
rtz = max(min(rtz, UB), LB);

figure(1)
subplot(3,1,1)
yyaxis left
plot(x, rtz, '.', 'MarkerSize', 0.7, 'color', 'b')
%xlabel('(A)','FontWeight','bold')
ylabel('x_q Truncation', 'color', 'b')
ax = gca;
ax.YColor = 'b';
yyaxis right
plot(x, rtz-x, '.', 'MarkerSize', 0.7, 'color', 'r')
grid on 
trunc_err = mean(rtz-x)
axis([-1.5 1.5 -1 1])
pp = [-0.75 -0.5 -0.25 0 0.25 0.5 0.75];
xp = [-0.75 -0.5 -0.25 0 0.25 0.5 0.75];
pv = [-1 -0.75 -0.5 -0.25 0 0.25 0.5]; 
hold on 
plot(xp,pp,'o','MarkerFaceColor', 'b', 'MarkerEdgeColor', 'b', 'MarkerSize', 3.5)
hold on 
plot(xp,pv, 'o', 'MarkerEdgeColor', 'b', 'MarkerSize', 3.5)
ax = gca;
ax.YColor = 'r';
ylabel('(a)','FontWeight','bold', 'color', 'k')
set(get(gca,'ylabel'),'rotation',0)


% round to nearest
rtn = convergent(x .* 2^Nf) ./ 2^Nf; 
rtn = max(min(rtn, UB), LB);

subplot(3,1,2)
yyaxis left
plot(x, rtn, '.', 'MarkerSize', 0.5, 'color', 'b')
%xlabel('(B)','FontWeight','bold')
ylabel('x_q to Nearest', 'color', 'b')
ax = gca;
ax.YColor = 'b';
yyaxis right
plot(x, (rtn-x), '.', 'MarkerSize', 0.5, 'color', 'r')
grid on 
roundtonearest_err = mean(rtn-x)
axis([-1.5 1.5 -1 1])
pp = [ -0.75  -0.5  -0.25  0  0.25  0.5 0.75];
xp = [-0.875  -0.625 -0.375 -0.125 0.125 0.375 0.625];
pv = [-1   -0.75  -0.5  -0.25  0  0.25  0.5]; 
hold on 
plot(xp,pp,'o','MarkerFaceColor', 'b', 'MarkerEdgeColor', 'b', 'MarkerSize', 3.5)
hold on 
plot(xp,pv, 'o', 'MarkerEdgeColor', 'b', 'MarkerSize', 3.5)
ax = gca;
ax.YColor = 'r';
ylabel('(b)','FontWeight','bold', 'color', 'k')
set(get(gca,'ylabel'),'rotation',0)


% logarithmic rounding 
% xlog = floor(2.^(round(log2(abs(x)))).*2^Nf)./2^Nf;
% xlog = max(min(xlog, UB), LB) .* sign(x); 
% 
% subplot(2,2,4)
% yyaxis left
% plot(x, xlog, '.', 'MarkerSize', 0.5, 'color', 'b')
% xlabel('(D)','FontWeight','bold')
% ylabel('x_q Logarithmic', 'color', 'b')
% ax = gca;
% ax.YColor = 'b';
% yyaxis right
% plot(x, (xlog-x), '.', 'MarkerSize', 0.5, 'color', 'r')
% grid on 
% log_err = mean(xlog-x)
% axis([-1.5 1.5 -1 1])
% ax = gca;
% ax.YColor = 'r';


% stochastic rounding
xst = zeros(1,length(x)); 
for i=1:length(x)
    if rand < ((x(i)-rtz(i))/2^Nf)
        xst(i) = rtz(i) + 2^-Nf; 
    else 
        xst(i) = rtz(i); 
    end 
end 
xst = max(min(xst, UB), LB); 
subplot(3,1,3)
yyaxis left
plot(x, xst, '.', 'MarkerSize', 0.5, 'color', 'b')
%xlabel('(C)','FontWeight','bold')
ylabel('x_q Stochastic', 'color', 'b')
ax = gca;
ax.YColor = 'b';
yyaxis right
plot(x, (xst-x), '.', 'MarkerSize', 0.5, 'color', 'r')
grid on 
axis([-1.5 1.5 -1 1])
xp=[-1 -0.75 -0.5 -0.25 0 0.25 0.5 -0.75 -0.5 -0.25 0 0.25 0.5 0.75];
pv=[-0.75 -0.5 -0.25 0 0.25  0.5 0.75 -1 -0.75 -0.5 -0.25 0 0.25 0.5];
hold on 
plot(xp,pv, 'o', 'MarkerEdgeColor', 'b', 'MarkerSize', 3.5)
ax = gca;
ax.YColor = 'r';
ylabel('(c)','FontWeight','bold', 'color', 'k')
set(get(gca,'ylabel'),'rotation',0)

% pos = get(h,'Position');
% new = mean(cellfun(@(v)v(1),pos(1:2)));
% set(h(3),'Position',[new,pos{end}(2:end)])

==> Images/D_HW_solutions_and_codesign/quantization_figure.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

Nf = 2
Ni = 1

x = np.arange(-1.5, 1.5, 2**(-7))
ticks = (-1.5, -1, -0.5, 0, 0.5, 1, 1.5)
ticklabels = ('-1.5', '-1', '-0.5', '0', '0.5', '1', '1.5')

LB = -2**(Ni-1)
UB = 2**(Ni-1)-2**(-Nf)

rtz = np.floor(x * (2**Nf)) / (2**Nf)
rtz = np.maximum(np.minimum(rtz, UB), LB)

xlog = np.floor(2**(np.round(np.log2(np.absolute(x)))) * (2**Nf)) / (2**Nf)
xlog = np.maximum(np.minimum(xlog, UB), LB) * np.sign(x)

nonu = np.arange(-1.5, 1.5, 2**(-7))

nonu[0:51] = -0.8
nonu[51:151] = 0
nonu[151:203] = 0.2
nonu[203:385] = 0.75


fig, ax = plt.subplots(1, 3, sharey=True, figsize=(10, 2.5))

ax[0].plot(x, rtz, 'o', markersize=3)
ax[0].set_xticks(ticks, minor=False)
ax[0].set_yticks(ticks, minor=False)
ax[0].set_xticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[0].set_yticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[0].set_xlim(-1.6, 1.6)
ax[0].set_ylim(-1.6, 1.6)
ax[0].grid(linewidth=0.2)
ax[0].set_ylabel('x quantized', fontname="Arial", fontsize=16)
ax[0].set_xlabel('x', fontname="Arial", fontsize=16)

ax[1].plot(x, xlog, 'o', markersize=3)
ax[1].set_xticks(ticks, minor=False)
ax[1].set_yticks(ticks, minor=False)
ax[1].set_xticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[1].set_yticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[1].set_xlim(-1.6, 1.6)
ax[1].set_ylim(-1.6, 1.6)
ax[1].grid(linewidth=0.2)
#ax[1].set_ylabel('x quantized', fontname="Arial", fontsize=16)
ax[1].set_xlabel('x', fontname="Arial", fontsize=16)


ax[2].plot(x, nonu, 'o', markersize=3)
ax[2].set_xticks(ticks, minor=False)
ax[2].set_yticks(ticks, minor=False)
ax[2].set_xticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[2].set_yticklabels(ticklabels, fontdict=None, minor=False, fontname="Arial", fontsize=16)
ax[2].set_xlim(-1.6, 1.6)
ax[2].set_ylim(-1.6, 1.6)
ax[2].grid(linewidth=0.2)
#ax[2].set_ylabel('x quantized', fontname="Arial", fontsize=16)
ax[2].set_xlabel('x', fontname="Arial", fontsize=16)


fig.savefig('quantization.pdf', bbox_inches='tight',pad_inches=0)
fig.savefig('quantization.svg', bbox_inches='tight',pad_inches=0)


==> Images/D_HW_solutions_and_codesign/script_cpu_gpu.py <==
import numpy as np 
import matplotlib
import matplotlib.pyplot as plt
from matplotlib import cm

matplotlib.rcParams['font.sans-serif'] = "Arial"
matplotlib.rcParams['font.size'] = 10

labels_cpu = ["Intel \nCore \ni7-9800X", "AMD Ryzen 9", "Intel Core \ni9-9980XE", "Intel Xeon \nPlatinum 8180", "AMD Ryzen \nThreadripper 3970X", "Intel Xeon \nPlatinum 9282"]
labels_gpu = ["Nvidia \nRTX 2080 Ti", "Nvidia \nTitan V", "Nvidia \nV100", "Nvidia \nA100", "Nvidia \nA100 \n Tensor Core"]

labels = ["Intel Core\ni7-9800X", "AMD Ryzen 9", "Intel Core \ni9-9980XE", "Intel Xeon \nPlatinum 8180", "AMD Ryzen \nThreadripper \n3970X", "Intel Xeon \nPlatinum 9282", 
"Nvidia \nRTX 2080 Ti", "Nvidia \nTitan V", "Nvidia V100", "Nvidia A100", "Nvidia A100 \n Tensor Core"]
            
height_cpu = [742.4, 820, 1209.6, 1523.2, 1859, 3200]
height_gpu = [420.2, 7450, 7800, 9700, 19500]

x_cpu = np.arange(len(labels_cpu))
x_gpu = len(labels_cpu) + np.arange(len(labels_gpu))
x = np.arange(len(x_gpu)+len(x_cpu))

start = 0.0
stop = 0.8
number_of_lines= 18
cm_subsection = np.linspace(start, stop, number_of_lines) 

colors = [ cm.viridis(i) for i in cm_subsection ]

fig, ax = plt.subplots(figsize=(5.5, 2.5))
rects1 = ax.bar(x_cpu, height_cpu, label='CPU', color = colors[5], alpha=0.6)
rects2 = ax.bar(x_gpu, height_gpu, label='GPU', color = colors[12], alpha = 0.6)

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Double-precision GFLOPS')
# ax.set_xticks(x)
# ax.set_xticklabels(labels)
plt.xticks(x, labels, rotation=90)
ax.legend()
ax.yaxis.grid()

#plt.show()
fig.savefig('cpu_gpu.pdf', bbox_inches='tight',pad_inches=0)
fig.savefig('cpu_gpu.svg', bbox_inches='tight',pad_inches=0)
